Diffusion-Based Quality Control of Medical Image Segmentations across Organs

Medical image segmentation using deep learning (DL) has enabled the development of automated analysis pipelines for large-scale population studies. However, state-of-the-art DL methods are prone to hallucinations, which can result in anatomically implausible segmentations. With manual correction impractical at scale, automated quality control (QC) techniques have to address the challenge. While promising, existing QC methods are organ-specific, limiting their generalizability and usability beyond their original intended task. To overcome this limitation, we propose no-new Quality Control (nnQC), a robust QC framework based on a diffusion-generative paradigm that self-adapts to any input organ dataset. Central to nnQC is a novel Team of Experts (ToE) architecture, where two specialized experts independently encode 3D spatial awareness, represented by the relative spatial position of an axial slice, and anatomical information derived from visual features from the original image. A weighted conditional module dynamically combines the pair of independent embeddings, or opinions to condition the sampling mechanism within a diffusion process, enabling the generation of a spatially aware pseudo-ground truth for predicting QC scores. Within its framework, nnQC integrates fingerprint adaptation to ensure adaptability across organs, datasets, and imaging modalities. We evaluated nnQC on seven organs using twelve publicly available datasets. Our results demonstrate that nnQC consistently outperforms state-of-the-art methods across all experiments, including cases where segmentation masks are highly degraded or completely missing, confirming its versatility and effectiveness across different organs.

==> anc/supp.tex <==
\documentclass[journal]{IEEEtran}

\usepackage{cite}
\usepackage{amsmath,amssymb,amsfonts}
\usepackage{algorithmic}
\usepackage{graphicx}
\usepackage{textcomp}
\usepackage{xcolor}
\usepackage{booktabs}
\usepackage{multirow}
\usepackage{comment}

\begin{document}

\title{Supplementary Material: \\ Diffusion-Based Quality Control of Medical Image Segmentations across Organs}

% Include your author list here if needed, or leave blank for double-blind review.
\author{Vincenzo~Marcian\`o, Hava~Chaptoukaev, Virginia~Fernandez, M.~Jorge~Cardoso, Michela~Antonelli, S\'ebastien~Ourselin, and Maria~A.~Zuluaga,~\IEEEmembership{Senior~Member,~IEEE}}

\maketitle
This supplementary document presents additional experiments conducted during the peer-review process that were not included in the main manuscript. These analyses further validate the architectural design choices of the proposed nnQC framework and support the robustness of its main components. %Specifically, we investigate the fusion mechanism within the Team of Experts (ToE) and the choice of the visual encoder.

\section{Extended Benchmark Study}
We extend the benchmark study (Section IV.B.1) by computing two additional metrics, the Normalized Surface Dice (NSD) and the Average Symmetric Surface Distance (ASSD), across the 12 benchmark datasets using nnQC and the considered baselines. The experimental setup is identical to that of Section IV.B.1.  
%PLEASE COMPLETE
 Table \ref{tab:surface_metrics} summarizes the Pearson correlation ($r$) and Mean Absolute Error (MAE) for the two metrics, while Figure~\ref{fig:supp_pearson_surface} and Figure~\ref{fig:supp_mae_surface} reports them on a per-dataset basis. 

 nnQC yields highly accurate estimates of both NSD and ASSD, consistently outperforming the baselines, in line with the reported results for Dice and HD95. Collectively, these additional evaluations confirm the quality of the pGTs generated by nnQC and validate its metric-agnostic nature.

\begin{table}[b]
\centering
\caption{Pearson correlation ($r$) and Mean Absolute Error (MAE) estimates for NSD and ASSD across all datasets.}
\label{tab:surface_metrics}
\resizebox{\columnwidth}{!}{%
\begin{tabular}{lcccc}
\toprule
\textbf{Model} & \textbf{NSD $r$ $\uparrow$} & \textbf{NSD MAE $\downarrow$} & \textbf{ASSD $r$ $\uparrow$} & \textbf{ASSD MAE $\downarrow$} \\ 
\midrule
Liu et al. \cite{liu}    & 0.510 & $0.163 \pm 0.108$ & - & - \\ 
Galati et al. \cite{galati} & 0.339 & $0.209 \pm 0.150$ & 0.501 & $2.225 \pm 2.041$ \\ 
Wang et al. \cite{wang}   & 0.701 & $0.140 \pm 0.045$ & 0.694 & $1.176 \pm 1.506$ \\ 
\textbf{nnQC (Ours)}              & \textbf{0.861} & \textbf{0.092 $\pm$ 0.029} & \textbf{0.904} & \textbf{0.902 $\pm$ 0.752} \\ 
\bottomrule
\end{tabular}%
}
\end{table}



\begin{figure*}[h]
    \centering
    \includegraphics[width=\linewidth]{fig2.png} 
    \caption{Pearson correlation between the predicted pseudo-quality scores and real scores for NSD (left) and ASSD (right) across the evaluated datasets.}
    \label{fig:supp_pearson_surface}
\end{figure*}

\begin{figure*}[h]
    \centering
    \includegraphics[width=\linewidth]{fig3.png} 
    \caption{Mean Absolute Error (MAE) distribution across the evaluated datasets for NSD (top) and ASSD (bottom).}
    \label{fig:supp_mae_surface}
\end{figure*}



\section{Evaluation of Slice-Level Organ Presence Detection}

As an additional sanity check on the generated pseudo-ground truth (pGT) masks, we evaluated whether nnQC correctly identifies the presence or absence of the target organ at the slice level. This analysis verifies that the pGT generator does not hallucinate the organ in slices where it is absent, nor omit it when it is present.

For this slice-level quantitative analysis, ground-truth presence is defined by the existence of any annotated pixel in the reference mask. Similarly, predicted presence is defined by the occurrence of any non-zero pixel in the generated pGT mask. We conducted this evaluation across all organ types considered in our study, selecting one representative dataset per organ. Table~\ref{tab:organ_presence} reports the accuracy across nine datasets.

The results show that nnQC achieves near-perfect detection rates across most organs, with accuracies ranging from $0.988$ to $1.000$. The slightly lower accuracy observed for the pancreas ($0.942$) is expected and consistent with the well-documented anatomical variability, small size, and low tissue contrast typical of this organ in standard imaging protocols.

\begin{table}[h]
\centering
\caption{Slice-level organ presence detection accuracy of the nnQC pGT generators across various organs and datasets.}
\label{tab:organ_presence}
\resizebox{0.85\columnwidth}{!}{%
\begin{tabular}{llc}
\toprule
\textbf{Organ} & \textbf{Dataset} & \textbf{Accuracy $\uparrow$} \\ 
\midrule
Prostate       & MSD Prostate    & 1.000 \\ 
Heart (US)     & CAMUS           & 1.000 \\ 
Heart (LGE MRI)    & MSD Heart       & 0.997 \\ 
Heart (MRI)  & ACDC            & 0.998 \\ 
Spleen (CT)       & MSD Spleen      & 0.997 \\ 
Kidney (CT)        & KiTS            & 0.997 \\ 
Liver (CT)          & MSD Liver       & 0.995 \\ 
Hippocampus (MRI)    & MSD Hippocampus & 0.988 \\ 
Pancreas (CT)       & MSD Pancreas    & 0.942 \\ 
\bottomrule
\end{tabular}%
}
\end{table}

\begin{figure}[h]
    \centering
    \includegraphics[width=\columnwidth]{fig4.png} 
    \caption{Qualitative examples of nnQC slice-level organ presence detection on the MSD Prostate dataset. Five axial slices spanning the early, mid, and late zones of the volume are shown. The framework accurately identifies the presence or absence of the organ in all cases. Green contours indicate the ground truth, while red contours represent the generated pGT.}
    \label{fig:presence_qualitative}
\end{figure}

Additionally, Figure~\ref{fig:presence_qualitative} provides qualitative examples from representative axial slices sampled at different spatial positions of a randomly selected MSD Prostate volume. The examples show that nnQC correctly captures organ presence and absence across slices and, when the organ is present, produces pGT contours that closely overlap with the ground-truth masks.



% Additionally, to provide qualitative support for these findings, Figure \ref{fig:presence_qualitative} displays representative axial slices sampled from different spatial positions (early, mid, and late zones) of a random volume from the MSD Prostate dataset. As illustrated, nnQC correctly detects the presence and absence of the organ across all extreme axial positions, and where the organ is present, the generated pGT (red contour) exhibits near-perfect spatial overlap with the ground-truth mask (green contour).






\section{Fusion Mechanism in the Team of Experts (ToE)}

We evaluated the role of the fusion mechanism in the Team of Experts (ToE) by comparing the proposed Cross-Attention strategy~\cite{rombach2022high,chen2021crossvit} with two simpler alternatives: element-wise multiplication and concatenation. Experiments were performed on the MSD Prostate dataset (Task05).

As reported in Table~\ref{tab:fusion_ablation}, element-wise multiplication yields the lowest overall performance, whereas concatenation provides a stronger baseline. Cross-Attention consistently outperforms both alternatives across all metrics, achieving the highest correlations ($r$) and lowest mean absolute errors (MAE). These results suggest that dynamically weighting and aligning spatial and visual information through Cross-Attention provides more effective conditioning of the diffusion process.

\begin{table}[h]
\centering
\caption{Ablation of the fusion mechanism adopted by the ToE (MSD Prostate Dataset).}
\label{tab:fusion_ablation}
\resizebox{\columnwidth}{!}{%
\begin{tabular}{lcccc}
\toprule
\textbf{Fusion Strategy} & \textbf{DSC $r$ $\uparrow$} & \textbf{HD95 $r$ $\uparrow$} & \textbf{DSC MAE $\downarrow$} & \textbf{HD95 MAE $\downarrow$} \\ 
\midrule
Multiplication          & 0.78 & 0.81 & $0.21 \pm 0.08$ & $18.5 \pm 6.2$ \\ 
Concatenation           & 0.87 & 0.85 & $0.15 \pm 0.05$ & $14.2 \pm 4.1$ \\ 
\textbf{Cross-Attention (Ours)} & \textbf{0.89} & \textbf{0.93} & \textbf{0.14 $\pm$ 0.05} & \textbf{11.8 $\pm$ 3.5} \\ 
\bottomrule
\end{tabular}%
}
\end{table}


%\section{Evaluation on Surface-Based Metrics}
%To further demonstrate the metric-agnostic nature of the proposed framework, we evaluated its performance using two additional surface-based metrics: the Normalized Surface Distance (NSD) and the Average Symmetric Surface Distance (ASSD). 

%A core advantage of our approach is that nnQC is not restricted to a specific quality metric. Instead of regressing a fixed scalar value, it generates a full pseudo-ground-truth (pGT) mask. This enables the computation of \textit{any} reference-based spatial metric. Unlike regression-based approaches that must be explicitly trained to predict a predefined score, our generative framework provides a flexible representation from which multiple metrics (e.g., Dice, Hausdorff Distance, NSD, ASSD) can be derived without requiring any retraining.

%Using the exact in-distribution experimental setup described in Section IV-B.1 of the main manuscript, we computed the NSD and ASSD across all datasets using nnQC and the baseline methods.


% \section*{References}
% If you have a separate .bib file, use:
% \bibliographystyle{IEEEtran}
% \bibliography{your_bib_file}

% Otherwise, use the manual thebibliography environment below:
\begin{thebibliography}{00}

\bibitem{galati}
F. Galati and M. A. Zuluaga, “Efficient model monitoring for quality
control in cardiac image segmentation,” in Functional Imaging and
Modeling of the Heart (FIMH 2021), vol. 12738, pp. 101–111, 2021.

\bibitem{wang}
S. Wang, G. Tarroni, C. Qin, Y. Mo, C. Dai, C. Chen, B. Glocker,
Y. Guo, D. Rueckert, and W. Bai, “Deep generative model-based quality
control for cardiac MRI segmentation,” in Medical Image Computing
and Computer Assisted Intervention–MICCAI 2020: 23rd International
Conference, Lima, Peru, October 4–8, 2020, Proceedings, Part IV 23,
2020.

\bibitem{liu}
F. Liu, Y. Xia, D. Yang, A. L. Yuille, and D. Xu, “An alarm system for
segmentation algorithm based on shape model,” in Proceedings of the
IEEE/CVF International Conference on Computer Vision, 2019

\bibitem{rombach2022high}
R. Rombach, A. Blattmann, D. Lorenz, P. Esser, and B. Ommer, ``High-resolution image synthesis with latent diffusion models,'' in \emph{Proceedings of the IEEE/CVF Conference on Computer Vision and Pattern Recognition (CVPR)}, 2022, pp. 10684--10695.

\bibitem{chen2021crossvit}
C.-F. R. Chen, Q. Fan, and R. Panda, ``CrossViT: Cross-attention multi-scale vision transformer for image classification,'' in \emph{Proceedings of the IEEE/CVF International Conference on Computer Vision (ICCV)}, 2021, pp. 357--366.

\end{thebibliography}

\end{document}
